Improving axial resolution in SIM using deep learning

Structured Illumination Microscopy is a widespread methodology to image live and fixed biological structures smaller than the diffraction limits of conventional optical microscopy. Using recent advances in image up-scaling through deep learning models, we demonstrate a method to reconstruct 3D SIM image stacks with twice the axial resolution attainable through conventional SIM reconstructions. We further evaluate our method for robustness to noise & generalisability to varying observed specimens, and discuss potential adaptions of the method to further improvements in resolution.

==> data/charts.r <==
# Figure 1. 

## ---- struct_boxplots_z
library(ggplot2)
theme_set(theme_gray(base_size = 24))
res = read.csv('data/all_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('reference', 'sim', 'RCAN') & grepl("struct", img))
ggplot(res, aes(x=model, y=Z)) + geom_boxplot() + labs(y="Axial resolution (nm)", x="")

rcan_vals = subset(res, model=='RCAN')
rcan_sd = sd(rcan_vals$Z)
sim_vals = subset(res, model=='sim')
sim_sd = sd(sim_vals$Z)

struct_boxplots_z_ttest = t.test(rcan_vals$Z , sim_vals$Z, alternative = "two.sided")
# print(struct_boxplots_z_ttest)
# print(rcan_sd)
# print(sim_sd)
# print(length(rcan_vals$Z))


## ---- point_lineplots_z
library(ggplot2)
library(dplyr)

theme_set(theme_gray(base_size = 24))
res = read.csv('data/point_results.csv')

res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('reference', 'sim', 'RCAN') & !(grepl("struct", img)))
res$img = as.numeric(gsub("points_([0-9]+)_[0-9]+_in.*$", "\\1", res$img))
res$img <- as.numeric(as.character(res$img))
res = res[order(res$img),]

ggplot(res, aes(x=img, y=Z, group=model)) + geom_line(aes(color=model)) + labs(y="Axial resolution (nm)", x="Points in sphere") + theme(legend.position = "none") + geom_text(data=res %>% group_by(model) %>% arrange(desc(img)) %>%
              slice(1) %>%
              filter(Z >= 0),
            aes(x = img, label=model, color=model), vjust=1.4,hjust=1, size=6)


    


## ---- struct_boxplots_xy
library(ggplot2)
theme_set(theme_gray(base_size = 34))
res = read.csv('data/all_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('reference', 'sim', 'RCAN') & grepl("struct", img))
ggplot(res, aes(x=model, y=XY)) + geom_boxplot() + labs(y="Lateral resolution (nm)", x="")

## ---- struct_boxplots_ssim
library(ggplot2)
theme_set(theme_gray(base_size = 34))
res = read.csv('data/all_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('sim', 'RCAN') & grepl("struct", img))
ggplot(res, aes(x=model, y=ssim)) + geom_boxplot() + labs(y="SSIM", x="")

rcan_vals = subset(res, model=='RCAN')
rcan_sd = sd(rcan_vals$ssim)
sim_vals = subset(res, model=='sim')
sim_sd = sd(sim_vals$ssim)

struct_boxplots_ssim_ttest = t.test(rcan_vals$ssim , sim_vals$ssim, alternative = "two.sided")
# print(struct_boxplots_ssim_ttest)
# print(rcan_sd)
# print(sim_sd)
# print(length(rcan_vals$ssim))


## ---- struct_boxplots_mse
library(ggplot2)
theme_set(theme_gray(base_size = 34))
res = read.csv('data/all_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)

res <- subset(res, model %in% c('sim', 'RCAN') & grepl("struct", img))
ggplot(res, aes(x=model, y=mse)) + geom_boxplot() + labs(y="MSE", x="")

rcan_vals = subset(res, model=='RCAN')
rcan_sd = sd(rcan_vals$mse)
sim_vals = subset(res, model=='sim')
sim_sd = sd(sim_vals$mse)

struct_boxplots_mse_ttest = t.test(rcan_vals$mse , sim_vals$mse, alternative = "two.sided")
# print(struct_boxplots_mse_ttest)
# print(rcan_sd)
# print(sim_sd)
# print(length(rcan_vals$mse))



# Figure 3.

## ---- noise_lineplot_z
library(ggplot2)
library(plyr)
source('data/lib.r')
theme_set(theme_gray(base_size = 24))
res = read.csv('data/noise_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('sim', 'RCAN'))
res$noise_level = as.numeric(gsub("struct_.+_([0-9]+).*$", "\\1", res$img))
res = ddply(res, .(noise_level, model), summarize, z_mean=mean(Z), z_se=se(Z))
ggplot(res, aes(x=noise_level, y=z_mean, group=model)) + geom_line(aes(color=model)) + geom_errorbar(aes(ymin=z_mean-z_se, ymax=z_mean+z_se, color=model), width=.1) + labs(y="Axial resolution (nm)", x="Expected photons per point emitter over SIM image \n (7 frames) (increasing noise)") + scale_x_continuous(trans=revlog_trans(2)) + theme(
        legend.position = c(.95, .95),
        legend.justification = c("right", "top"),
        legend.box.just = "right",
        legend.margin = margin(6, 6, 6, 6)
    ) + geom_hline(yintercept=1021, linetype="twodash", color = "black") + geom_hline(yintercept=1021, linetype="dashed", color = "#00BFC4")


## ---- noise_lineplot_xy
library(ggplot2)
library(plyr)
source('data/lib.r')
theme_set(theme_gray(base_size = 24))
res = read.csv('data/noise_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('sim', 'RCAN'))
res$noise_level = as.numeric(gsub("struct_.+_([0-9]+).*$", "\\1", res$img))
res = ddply(res, .(noise_level, model), summarize, xy_mean=mean(XY), xy_se=se(XY))
ggplot(res, aes(x=noise_level, y=xy_mean, group=model)) + geom_line(aes(color=model)) + geom_errorbar(aes(ymin=xy_mean-xy_se, ymax=xy_mean+xy_se, color=model), width=.1) + labs(y="Lateral resolution (nm)", x="Expected photons per point emitter over SIM image \n (7 frames) (increasing noise)") + scale_x_continuous(trans=revlog_trans(2)) + theme(
        legend.position = c(.95, .95),
        legend.justification = c("right", "top"),
        legend.box.just = "right",
        legend.margin = margin(6, 6, 6, 6)
    ) + geom_hline(yintercept=168, linetype="dashed", color = "black") + geom_hline(yintercept=119, linetype="dashed", color = "#00BFC4")


## ---- noise_lineplot_mse
library(ggplot2)
library(plyr)
source('data/lib.r')
theme_set(theme_gray(base_size = 24))
res = read.csv('data/noise_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('sim', 'RCAN'))
res$noise_level = as.numeric(gsub("struct_.+_([0-9]+).*$", "\\1", res$img))
res = res[order(res$noise_level),]
res = ddply(res, .(noise_level, model), summarize, mse_mean=mean(mse), mse_se=se(mse))
ggplot(res, aes(x=noise_level, y=mse_mean, group=model)) + geom_line(aes(color=model)) + geom_errorbar(aes(ymin=mse_mean-mse_se, ymax=mse_mean+mse_se, color=model), width=.1) + labs(y="MSE", x="Expected photons per point emitter over SIM image \n (7 frames) (increasing noise)") + scale_x_continuous(trans=revlog_trans(2)) + theme(
        legend.position = c(.05, .95),
        legend.justification = c("left", "top"),
        legend.box.just = "left",
        legend.margin = margin(6, 6, 6, 6)
    )

## ---- noise_lineplot_ssim
library(ggplot2)
library(plyr)
source('data/lib.r')
theme_set(theme_gray(base_size = 24))
res = read.csv('data/noise_results.csv')
res$model <- gsub('final.pth', 'RCAN', res$model)
res <- subset(res, model %in% c('sim', 'RCAN'))
# res$img <- as.numeric(as.character(res$img))
res$noise_level = as.numeric(gsub("struct_.+_([0-9]+).*$", "\\1", res$img))
res = res[order(res$noise_level),]
res = ddply(res, .(noise_level, model), summarize, ssim_mean=mean(ssim), ssim_se=se(ssim))
ggplot(res, aes(x=noise_level, y=ssim_mean, group=model)) + geom_line(aes(color=model)) + geom_errorbar(aes(ymin=ssim_mean-ssim_se, ymax=ssim_mean+ssim_se, color=model), width=.1) + labs(y="SSIM", x="Expected photons per point emitter over SIM image \n (7 frames) (increasing noise)") + scale_x_continuous(trans=revlog_trans(2))  + theme(
        legend.position = c(.05, .25),
        legend.justification = c("left", "bottom"),
        legend.box.just = "left",
        legend.margin = margin(6, 6, 6, 6)
    )


# Figure 4
## ---- masked_frame_mse
library(ggplot2)
source('data/lib.r')
theme_set(theme_gray(base_size = 24))
res = read.csv('data/masked_layers.csv')
res$masked_layer = as.character(res$masked_layer)
res = res[order(as.numeric(res$masked_layer)),]
res$masked_layer <- factor(res$masked_layer, levels = res$masked_layer)
ggplot(res, aes(x=masked_layer, y=mse)) + geom_bar(stat="identity") + labs(y="Mean squared error (MSE)", x="Obscured input frame") + theme(axis.text.x = element_text(angle = 90, vjust = 0.5, hjust=1))

## ---- masked_frame_ssim
library(ggplot2)
source('data/lib.r')
theme_set(theme_gray(base_size = 24))
res = read.csv('data/masked_layers.csv')
res$masked_layer = as.character(res$masked_layer)
res = res[order(as.numeric(res$masked_layer)),]
res$masked_layer <- factor(res$masked_layer, levels = res$masked_layer)
ggplot(res, aes(x=masked_layer, y=ssim)) + geom_bar(stat="identity") + labs(y="SSIM", x="Obscured input frame") + coord_cartesian(ylim=c(0.95, 1)) + theme(axis.text.x = element_text(angle = 90, vjust = 0.5, hjust=1))



# Network optimisation charts
## ---- blocks_groups_ssim
library(ggplot2)
res = read.csv('data/network_optimisation/block_group_results.csv')
res$groups = as.factor(res$groups)
res$blocks = as.factor(res$blocks)
ggplot(res, aes(groups, blocks)) + geom_tile(aes(fill=ssim)) + labs(title="Structural Similarity (SSIM)", x="groups", y="blocks")

## ---- blocks_groups_mse
library(ggplot2)
res = read.csv('data/network_optimisation/block_group_results.csv')
res$groups = as.factor(res$groups)
res$blocks = as.factor(res$blocks)
ggplot(res, aes(groups, blocks)) + geom_tile(aes(fill=mse)) + labs(title="Mean Squared Error (MSE)", x="groups", y="blocks")

## ---- blocks_groups_xy
library(ggplot2)
res = read.csv('data/network_optimisation/block_group_results.csv')
res$groups = as.factor(res$groups)
res$blocks = as.factor(res$blocks)
ggplot(res, aes(groups, blocks)) + geom_tile(aes(fill=XY)) + labs(title="Lateral resolution (nm)", x="groups", y="blocks")

## ---- blocks_groups_z
library(ggplot2)
res = read.csv('data/network_optimisation/block_group_results.csv')
res$groups = as.factor(res$groups)
res$blocks = as.factor(res$blocks)
ggplot(res, aes(groups, blocks)) + geom_tile(aes(fill=Z)) + labs(title="Axial resolution (nm)", x="groups", y="blocks")



## ---- kernel_size_ssim
res = read.csv('data/network_optimisation/kernel_size_results.csv')
res$kernel_size = as.factor(res$kernel_size)
ggplot(res, aes(kernel_size, ssim)) + geom_boxplot() + scale_y_log10() + labs(y="SSIM", x="Kernel size")

## ---- kernel_size_mse
res = read.csv('data/network_optimisation/kernel_size_results.csv')
res$kernel_size = as.factor(res$kernel_size)
ggplot(res, aes(kernel_size, mse)) + geom_boxplot() + scale_y_log10() + labs(y="MSE", x="Kernel size")

## ---- kernel_size_xy
res = read.csv('data/network_optimisation/kernel_size_results.csv')
res = res[res$kernel_size<7,]
res$kernel_size = as.factor(res$kernel_size)
ggplot(res, aes(kernel_size, XY)) + geom_boxplot() + scale_y_log10() + labs(y="Lateral resolution (nm)", x="Kernel size")

## ---- kernel_size_z
res = read.csv('data/network_optimisation/kernel_size_results.csv')
res = res[res$kernel_size<7,]
res$kernel_size = as.factor(res$kernel_size)
ggplot(res, aes(kernel_size, Z)) + geom_boxplot() + scale_y_log10() + labs(y="Axial resolution (nm)", x="Kernel size")


## ---- chunk_size_ssim
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, ssim)) + geom_boxplot() + scale_y_log10() + labs(y="SSIM", x="Chunk size")

## ---- chunk_size_mse
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, mse)) + geom_boxplot() + scale_y_log10() + labs(y="MSE", x="Chunk size")

## ---- chunk_size_xy
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, XY)) + geom_boxplot() + scale_y_log10() + labs(y="Lateral resolution (nm)", x="Chunk size")

## ---- chunk_size_z
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, Z)) + geom_boxplot() + scale_y_log10() + labs(y="Axial resolution (nm)", x="Chunk size")



## ---- chunk_size_100_epochs_ssim
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[!is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, ssim)) + geom_boxplot() + scale_y_log10() + labs(y="SSIM", x="Chunk size")

## ---- chunk_size_100_epochs_mse
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[!is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, mse)) + geom_boxplot() + scale_y_log10() + labs(y="MSE", x="Chunk size")

## ---- chunk_size_100_epochs_xy
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[!is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, XY)) + geom_boxplot() + scale_y_log10() + labs(y="Lateral resolution (nm)", x="Chunk size")

## ---- chunk_size_100_epochs_z
res = read.csv('data/network_optimisation/chunk_size.csv')
res = res[!is.na(res$epochs),]
res$chunk_size = as.factor(res$chunk_size)
ggplot(res, aes(chunk_size, Z)) + geom_boxplot() + scale_y_log10() + labs(y="Axial resolution (nm)", x="Chunk size")

## ---- training_log
library("reshape2")
res = read.csv('data/training_log.csv')
res <- melt(res, id='epoch')
res <- na.omit(res)
ggplot(res, aes(x=epoch, y=value, colour=variable)) + geom_line() + scale_y_log10() + labs(x='Epoch', y='Mean MSE loss') +
  theme(legend.title=element_blank(), legend.position="bottom") 

## ---- 2point_axial_mean
library("reshape2")
res = read.csv('data/2_point.csv')
long_res <- melt(res, id='z_frame')
ggplot(long_res, aes(x=z_frame, y=value, colour=variable)) + geom_line() + ylab('Mean pixel value') + xlab('Frame') + theme(legend.position = "none")  + theme(
        legend.position = c(.95, .95),
        legend.justification = c("right", "top"),
        legend.box.just = "right",
        legend.margin = margin(6, 6, 6, 6),
        legend.title = element_blank()
    )

## ---- 3grating_axial_mean
library("reshape2")
res = read.csv('data/triple_gratings.csv')
long_res <- melt(res, id='z_frame')
ggplot(long_res, aes(x=z_frame, y=value, colour=variable)) + geom_line() + ylab('Mean pixel value') + xlab('Frame') + theme(
        legend.position = c(.95, .95),
        legend.justification = c("right", "top"),
        legend.box.just = "right",
        legend.margin = margin(6, 6, 6, 6),
        legend.title = element_blank()
    )

## ---- 3grating_contrast
library("reshape2")
res = read.csv('data/gratings.csv')
long_res <- melt(res, id='grating_separation')
ggplot(long_res, aes(x=grating_separation, y=value, colour=variable)) + geom_line() + ylab('Mean contrast (lmax-lmin)/(lmax+lmin)') + xlab('Grating separation (nm)') + theme(
        legend.position = c(.95, .95),
        legend.justification = c("right", "top"),
        legend.box.just = "right",
        legend.margin = margin(6, 6, 6, 6),
        legend.title = element_blank()
    )

==> data/lib.r <==
## scales packages to define revlog
library(scales)

revlog_trans <- function(base = exp(1)){
    ## Define the desired transformation.
    trans <- function(x){
                 -log(x, base)
                }
    ## Define the reverse of the desired transformation
    inv <- function(x){
                 base^(-x)
                }
    ## Creates the transformation
    trans_new(paste("revlog-", base, sep = ""),
              trans, ## The transformation function (can be defined using anonymous functions)
              inv,  ## The reverse of the transformation
              log_breaks(base = base), ## default way to define the scale breaks
              domain = c(1e-100, Inf) ## The domain over which the transformation is valued
             )
    }
se <- function(x) sqrt(var(x)/length(x))
